Model Assertions for Monitoring and Improving ML Models

ML models are increasingly deployed in settings with real world interactions such as vehicles, but unfortunately, these models can fail in systematic ways. To prevent errors, ML engineering teams monitor and continuously improve these models. We propose a new abstraction, model assertions, that adapts the classical use of program assertions as a way to monitor and improve ML models. Model assertions are arbitrary functions over a model's input and output that indicate when errors may be occurring, e.g., a function that triggers if an object rapidly changes its class in a video. We propose methods of using model assertions at all stages of ML system deployment, including runtime monitoring, validating labels, and continuously improving ML models. For runtime monitoring, we show that model assertions can find high confidence errors, where a model returns the wrong output with high confidence, which uncertainty-based monitoring techniques would not detect. For training, we propose two methods of using model assertions. First, we propose a bandit-based active learning algorithm that can sample from data flagged by assertions and show that it can reduce labeling costs by up to 40% over traditional uncertainty-based methods. Second, we propose an API for generating "consistency assertions" (e.g., the class change example) and weak labels for inputs where the consistency assertions fail, and show that these weak labels can improve relative model quality by up to 46%. We evaluate model assertions on four real-world tasks with video, LIDAR, and ECG data.

==> figures/active/ecg.py <==
import matplotlib
import matplotlib.pyplot as plt

import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

import sys
sys.path.insert(0,'..')
from common import *
set_params()

def process(x):
    return np.array(x) * 100

df = pd.read_csv('./ecg.csv')
df = df[df['rep'] < 8]


plt.figure(figsize=(3.3, 1.4))

strats = [('rand', 'Random'),
          ('least', 'Uncertainty'),
          ('omg-all', 'BAL')]
for strat, label in strats:
    df_tmp = df[df['strat'] == strat]
    sns.lineplot(x='round', y='acc', data=df_tmp, label=label, ci=68)# 'sd')


x = [i for i in range(6)]
plt.legend()
plt.xlabel('Round')
plt.xticks(x)
plt.ylabel('Accuracy')

plt.tight_layout()
plt.savefig('./ecg.pdf', bbox_inches='tight', pad_inches=0)


==> figures/active/lidar.py <==
import matplotlib
import matplotlib.pyplot as plt

import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

import sys
sys.path.insert(0,'..')
from common import *
set_params()

def process(x):
    return np.array(x) * 100

df = pd.read_csv('./coco-3d-hard.csv')
df = df[df['rep'] < 8]


plt.figure(figsize=(3.3, 1.7))

strats = [('rand', 'Random'),
          ('least', 'Uncertainty'),
          ('omg-all', 'BAL')]
for strat, label in strats:
    df_tmp = df[df['strat'] == strat]
    sns.lineplot(x='round', y='acc', data=df_tmp, label=label, ci=68)# 'sd')


x = [i for i in range(6)]
plt.legend()
plt.xlabel('Round')
plt.xticks(x)
plt.ylabel('mAP')

plt.tight_layout()
plt.savefig('./lidar.pdf', bbox_inches='tight', pad_inches=0)


==> figures/active/multi.py <==
import matplotlib
import matplotlib.pyplot as plt

import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

import sys
sys.path.insert(0,'..')
from common import *
set_params()
sns.set_palette('PuBu', n_colors=4)


plt.figure(figsize=(3.3, 1.6))

x = [i + 1 for i in range(5)]
rand = [0.514965, 0.59231, 0.613785, 0.619005, 0.626]
uncertainty = [0.51875, 0.59498, 0.6076, 0.61567, 0.62633]
uniform = [0.529115, 0.60462, 0.613305, 0.63138, 0.633335]
bandit = [0.5031, 0.595785, 0.620615, 0.629115, 0.640535]

def process(x):
    return np.array(x) * 100

fnames = ['multi-full.pdf', 'multi.pdf']
for idx, out_fname in enumerate(fnames):
    plt.plot(x[idx:], process(rand[idx:]), label='Random', marker='x')
    plt.plot(x[idx:], process(uncertainty[idx:]), label='Uncertainty', marker='+')
    plt.plot(x[idx:], process(uniform[idx:]), label='Uniform MA', marker='o')
    plt.plot(x[idx:], process(bandit[idx:]), label='BAL', marker='s')


    plt.legend()
    plt.xlabel('Round')
    plt.xticks(x[idx:])
    plt.ylabel('mAP')
    # plt.yticks([50, 53, 56, 59, 62, 65])

    plt.tight_layout()
    plt.savefig(out_fname, bbox_inches='tight', pad_inches=0)
    plt.clf()


==> figures/active/nuscenes.py <==
import matplotlib
import matplotlib.pyplot as plt

import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

import sys
sys.path.insert(0,'..')
from common import *
set_params()
sns.set_palette('PuBu', n_colors=4)


plt.figure(figsize=(3.3, 1.6))

x = [i + 1 for i in range(5)]
rand = [10.72205, 12.082625, 13.81275, 14.583875, 15.685125]
uncertainty = [10.1429125, 11.955375, 13.724875, 15.26825, 15.812375]
uniform = [10.59275, 12.028625, 13.9045, 15.412625, 16.023125]
bandit = [10.303625, 12.62075, 13.9505, 15.67375, 16.122375]


def process(x):
    return np.array(x)


fnames = ['nuscenes-full.pdf', 'nuscenes.pdf']
for idx, out_fname in enumerate(fnames):
    plt.plot(x[idx:], process(rand[idx:]), label='Random', marker='x')
    plt.plot(x[idx:], process(uncertainty[idx:]), label='Uncertainty', marker='+')
    plt.plot(x[idx:], process(uniform[idx:]), label='Uniform MA', marker='o')
    plt.plot(x[idx:], process(bandit[idx:]), label='BAL', marker='s')

    plt.legend()
    plt.xlabel('Round')
    plt.xticks(x[idx:])
    plt.ylabel('mAP')
    # plt.yticks([9.5, 11.5, 13.5, 15.5])

    plt.tight_layout()
    plt.savefig(out_fname, bbox_inches='tight', pad_inches=0)
    plt.clf()


==> figures/active/single_both.py <==
import matplotlib
import matplotlib.pyplot as plt

import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

import sys
sys.path.insert(0,'..')
from common import *
set_params()

def process(x):
    return np.array(x) * 100

fig, axes = plt.subplots(figsize=(3.3, 1.3), ncols=2)

strats = [('rand', 'Random'),
          ('least', 'Uncertainty'),
          ('omg-all', 'BAL')]
x = [i for i in range(6)]

def plot_single(df, ax, ylabel, title):
    for strat, label in strats:
        df_tmp = df[df['strat'] == strat]
        sns.lineplot(x='round', y='acc', data=df_tmp,
                     label=label, ax=ax, legend=False,
                     ci=68)# 'sd')
    ax.set_xlabel('Round')
    ax.set_xticks(x)
    ax.set_ylabel(ylabel)
    ax.set_title(title)

df = pd.read_csv('./ecg.csv')
df = df[df['rep'] < 8]
plot_single(df, axes[0], 'Accuracy', 'a) ECG')

df = pd.read_csv('./coco-3d-hard.csv')
df = df[df['rep'] < 8]
plot_single(df, axes[1], 'mAP', 'a) LIDAR')


fig.legend(ncol=3, loc='lower left', bbox_to_anchor=(0.15, .85),
           frameon=False, fontsize=6)

plt.tight_layout()
plt.savefig('./single_both.pdf', bbox_inches='tight', pad_inches=0)


==> figures/common.py <==
import seaborn as sns
import matplotlib.pyplot as plt


SN = 'SysX'

def set_params():
    plt.rcParams['font.size'] = 7
    plt.rcParams['axes.titlesize'] = 8
    plt.rcParams['axes.labelsize'] = 7
    plt.rcParams['xtick.labelsize'] = 6
    plt.rcParams['ytick.labelsize'] = 6
    plt.rcParams['legend.fontsize'] = 6
    plt.rcParams['lines.markersize'] = 4

    sns.set_style('ticks')
    sns.set_palette('PuBu', n_colors=3)


==> figures/flicker/generate.sh <==
convert -crop 600x350+900+650 ./516.png frame1.png
convert -crop 600x350+900+650 ./517.png frame2.png
convert -crop 600x350+900+650 ./517-fixed.png frame2-fixed.png
convert -crop 600x350+900+650 ./518.png frame3.png


==> figures/multibox/generate.sh <==
convert -crop 650x240+375+485 ./84521.png 84521-cropped.png
convert -crop 1000x295+500+480 ./13890.png 13890-cropped.png


==> figures/percentiles/conf.py <==
import glob
import os

import matplotlib
import matplotlib.pyplot as plt

import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

import sys
sys.path.insert(0,'..')
from common import *
set_params()

plt.figure(figsize=(3.3, 1.7))

markers = ['x', '+', 's']

for idx, fname in enumerate(glob.glob('./csvs/*conf.csv')):
    data = open(fname).readlines()
    data = list(map(float, data))
    label = fname.split('/')[-1].split('-')[0].capitalize()
    plt.plot(list(range(1, len(data) + 1)), data, label=label, marker=markers[idx])

plt.legend()
plt.xlabel('Rank')
plt.xticks([i + 1 for i in range(10)])
plt.ylabel('Percentile')

plt.tight_layout()
plt.savefig('./conf.pdf', bbox_inches='tight', pad_inches=0)


==> figures/percentiles/rand.py <==
import glob
import os

import matplotlib
import matplotlib.pyplot as plt

import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

import sys
sys.path.insert(0,'..')
from common import *
set_params()
plt.rcParams['lines.markersize'] = 3

plt.figure(figsize=(3.3, 1.8))

markers = ['x', '+', 's']

for idx, fname in enumerate(glob.glob('./csvs/*rand.csv')):
    data = open(fname).readlines()
    data = list(map(float, data))
    data.sort()
    x = np.linspace(0, 100, len(data))
    label = fname.split('/')[-1].split('-')[0].capitalize()
    plt.plot(x, data, label=label, marker=markers[idx])

plt.legend()
plt.xlabel('Percentile (assertion)')
plt.ylabel('Percentile (box)')

plt.tight_layout()
plt.savefig('./rand.pdf', bbox_inches='tight', pad_inches=0)


==> figures/precision/common.py <==
import seaborn as sns
import matplotlib.pyplot as plt


SN = 'SysX'

def set_params():
    plt.rcParams['font.size'] = 7
    plt.rcParams['axes.titlesize'] = 8
    plt.rcParams['axes.labelsize'] = 7
    plt.rcParams['xtick.labelsize'] = 6
    plt.rcParams['ytick.labelsize'] = 6
    plt.rcParams['legend.fontsize'] = 6
    plt.rcParams['lines.markersize'] = 4

    sns.set_style('ticks')
    sns.set_palette('PuBu', n_colors=3)


==> figures/tv-news/generate.sh <==
convert 56385.jpg -crop 320x360+0+0 out1.png
convert 56564.jpg -crop 320x360+0+0 out2.png

